Rainbow McVittie Horizons in an Expanding Universe

We derive the Friedmann dynamics and apparent-horizon thermodynamics of a spatially flat McVittie spacetime in Gravity's Rainbow and construct a consistent non-accreting perfect-fluid sector with an effective rainbow Hubble rate. The Einstein equations, trapping horizon, surface gravity, Misner--Sharp energy, unified first law, and Clausius relation form a closed thermodynamic system reproducing the Friedmann dynamics. We then introduce a low-energy rainbow deformation and constrain it using 32 cosmic-chronometer measurements and 1580 Pantheon+ light curves with the full covariance matrix. Combined with the Planck matter-density prior, the fit gives $H_0=68.75\pm2.63~\mathrm{km\,s^{-1}\,Mpc^{-1}}$, $\Omega_m=0.3157\pm0.0070$, and $\epsilon=0.0106^{+0.0234}_{-0.0231}$. The resulting constraints establish the observational viability of small late-time rainbow corrections and place the general-relativistic limit within the preferred parameter region.

==> generate_additional_figures.py <==
#!/usr/bin/env python3
"""Generate the additional dimensionless diagnostics used by the manuscript.

The script is deterministic and uses only NumPy and Matplotlib.  Every curve is
computed from an equation displayed in the paper; no unreported fit is run.
"""

from __future__ import annotations

import csv
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


HERE = Path(__file__).resolve().parent
FIGURES = HERE

BLUE = "#0072B2"
ORANGE = "#D55E00"
GREEN = "#009E73"
PURPLE = "#7B3294"
GRAY = "#5B6573"


def configure() -> None:
    plt.rcParams.update(
        {
            "font.family": "DejaVu Serif",
            "font.size": 10.5,
            "axes.labelsize": 11,
            "axes.titlesize": 11,
            "legend.fontsize": 9,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "axes.grid": True,
            "grid.alpha": 0.22,
            "grid.linewidth": 0.7,
            "figure.dpi": 160,
            "savefig.dpi": 300,
            "savefig.bbox": "tight",
        }
    )


def horizon_branches(nu: np.ndarray) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Return u=m H and the two positive roots x=R_A/m.

    nu=3 sqrt(3) u is restricted to 0<nu<=1.
    """

    u = nu / (3.0 * np.sqrt(3.0))
    theta = np.arcsin(nu) / 3.0
    x_black = 2.0 * np.sin(theta) / (np.sqrt(3.0) * u)
    x_cosmological = 2.0 * np.sin(theta + 2.0 * np.pi / 3.0) / (
        np.sqrt(3.0) * u
    )
    return u, x_black, x_cosmological


def save_horizon_figure() -> None:
    nu = np.linspace(0.015, 1.0, 900)
    _, x_black, x_cosmological = horizon_branches(nu)

    fig, axes = plt.subplots(1, 2, figsize=(9.2, 3.8), constrained_layout=True)
    ax = axes[0]
    ax.plot(nu, x_black, color=ORANGE, lw=2.2, label="black-hole branch")
    ax.plot(nu, x_cosmological, color=BLUE, lw=2.2, label="cosmological branch")
    ax.axhline(3.0, color=GRAY, ls="--", lw=1.2, label=r"merger: $x_A=3$")
    ax.set_yscale("log")
    ax.set_xlim(0.0, 1.02)
    ax.set_ylim(1.8, 160.0)
    ax.set_xlabel(r"$\nu=3\sqrt{3}\,m\mathcal{H}$")
    ax.set_ylabel(r"$x_A=\widetilde R_A/m$")
    ax.set_title("Full existence interval")
    ax.legend(frameon=False, loc="upper right")

    ax = axes[1]
    mask = nu >= 0.72
    ax.plot(nu[mask], x_black[mask], color=ORANGE, lw=2.2)
    ax.plot(nu[mask], x_cosmological[mask], color=BLUE, lw=2.2)
    ax.scatter([1.0], [3.0], color="black", s=25, zorder=5)
    ax.axhline(3.0, color=GRAY, ls="--", lw=1.2)
    ax.axvline(1.0, color=GRAY, ls=":", lw=1.2)
    ax.set_xlim(0.72, 1.015)
    ax.set_ylim(2.35, 6.0)
    ax.set_xlabel(r"$\nu=3\sqrt{3}\,m\mathcal{H}$")
    ax.set_ylabel(r"$x_A=\widetilde R_A/m$")
    ax.set_title("Near-horizon merger")
    fig.savefig(FIGURES / "figure6_dimensionless_horizon_branches.png")
    plt.close(fig)


def save_momentum_figure() -> None:
    mu = np.geomspace(1.0e-3, 0.97, 900)
    exact = mu / (1.0 - mu) ** 2
    weak_field = mu

    fig, ax = plt.subplots(figsize=(6.8, 4.2), constrained_layout=True)
    ax.loglog(mu, exact, color=BLUE, lw=2.3, label=r"exact: $\mu/(1-\mu)^2$")
    ax.loglog(mu, weak_field, color=GRAY, lw=1.6, ls="--", label=r"weak field: $\mu$")
    ax.axvspan(0.8, 1.0, color=ORANGE, alpha=0.10, label="strong-field growth")
    ax.set_xlim(1.0e-3, 1.0)
    ax.set_ylim(8.0e-4, 2.0e3)
    ax.set_xlabel(r"isotropic compactness $\mu=m/(2ar)$")
    ax.set_ylabel(r"$\mathfrak{J}(\mu)$")
    ax.set_title("Normalized radial momentum-constraint source")
    ax.legend(frameon=False, loc="upper left")
    fig.savefig(FIGURES / "figure7_momentum_constraint_profile.png")
    plt.close(fig)


def save_degeneracy_figure() -> None:
    nu = np.linspace(0.025, 1.0, 1000)
    u, x_black, x_cosmological = horizon_branches(nu)
    eta_black = 2.0 * (x_black - 3.0) / (u * x_black**2)
    eta_cosmological = 2.0 * (x_cosmological - 3.0) / (
        u * x_cosmological**2
    )

    fig, axes = plt.subplots(1, 2, figsize=(9.2, 3.8), constrained_layout=True)
    ax = axes[0]
    ax.plot(nu, eta_black, color=ORANGE, lw=2.2)
    ax.axhline(0.0, color=GRAY, ls="--", lw=1.1)
    ax.set_xlim(0.0, 1.02)
    ax.set_ylim(-42.0, 2.0)
    ax.set_xlabel(r"$\nu=3\sqrt{3}\,m\mathcal{H}$")
    ax.set_ylabel(r"$\eta_{\rm deg}=-\mathcal{H}'/\mathcal{H}^2$")
    ax.set_title("Black-hole horizon")

    ax = axes[1]
    ax.plot(nu, eta_cosmological, color=BLUE, lw=2.2)
    ax.axhline(0.0, color=GRAY, ls="--", lw=1.1)
    ax.set_xlim(0.0, 1.02)
    ax.set_ylim(-0.08, 2.08)
    ax.set_xlabel(r"$\nu=3\sqrt{3}\,m\mathcal{H}$")
    ax.set_ylabel(r"$\eta_{\rm deg}=-\mathcal{H}'/\mathcal{H}^2$")
    ax.set_title("Cosmological horizon")
    fig.savefig(FIGURES / "figure8_zero_temperature_degeneracy.png")
    plt.close(fig)


def joint_fit() -> dict[str, float]:
    with (HERE / "observational_fit_summary.csv").open(
        newline="", encoding="utf-8"
    ) as handle:
        for row in csv.DictReader(handle):
            if row["fit"] == "CC+Pantheon+ + Planck Omega_m prior rainbow":
                return {key: float(value) for key, value in row.items() if key != "fit"}
    raise RuntimeError("Joint rainbow fit was not found")


def save_response_envelope() -> None:
    fit = joint_fit()
    epsilon_best = fit["epsilon"]
    epsilon_68_lo = epsilon_best - 0.0231
    epsilon_68_hi = epsilon_best + 0.0234
    epsilon_95_lo, epsilon_95_hi = -0.0355, 0.0585
    redshift = np.linspace(0.0, 2.26, 600)

    fig, ax = plt.subplots(figsize=(7.1, 4.25), constrained_layout=True)
    ax.fill_between(
        redshift,
        100.0 * epsilon_95_lo * redshift,
        100.0 * epsilon_95_hi * redshift,
        color=BLUE,
        alpha=0.14,
        label=r"95\% profile envelope",
    )
    ax.fill_between(
        redshift,
        100.0 * epsilon_68_lo * redshift,
        100.0 * epsilon_68_hi * redshift,
        color=BLUE,
        alpha=0.28,
        label=r"68\% profile envelope",
    )
    ax.plot(
        redshift,
        100.0 * epsilon_best * redshift,
        color=BLUE,
        lw=2.3,
        label=rf"best fit: $\epsilon={epsilon_best:.4f}$",
    )
    ax.axhline(0.0, color="black", lw=1.0)
    ax.set_xlim(0.0, 2.26)
    ax.set_xlabel("redshift $z$")
    ax.set_ylabel(r"$100[\Xi(z)-1]$  (percent)")
    ax.set_title("Allowed expansion-response envelope")
    ax.legend(frameon=False, loc="upper left")
    fig.savefig(FIGURES / "figure9_response_envelope.png")
    plt.close(fig)


def save_microscopic_shapes() -> None:
    redshift = np.linspace(0.0, 2.26, 600)
    colors = (BLUE, ORANGE, GREEN)

    fig, ax = plt.subplots(figsize=(7.1, 4.25), constrained_layout=True)
    for n, color in zip((1, 2, 3), colors):
        normalized = ((1.0 + redshift) ** n - 1.0) / n
        ax.plot(
            redshift,
            normalized,
            color=color,
            lw=2.2,
            label=rf"leading rainbow order $n={n}$",
        )
    ax.plot(redshift, redshift, color=GRAY, lw=1.2, ls=":")
    ax.set_xlim(0.0, 2.26)
    ax.set_ylim(0.0, 12.0)
    ax.set_xlabel("redshift $z$")
    ax.set_ylabel(r"$[\Xi_n(z)-1]/\epsilon$")
    ax.set_title("Microscopic response shapes at a common low-$z$ slope")
    ax.legend(frameon=False, loc="upper left")
    fig.savefig(FIGURES / "figure10_microscopic_response_shapes.png")
    plt.close(fig)


def main() -> None:
    configure()
    save_horizon_figure()
    save_momentum_figure()
    save_degeneracy_figure()
    save_response_envelope()
    save_microscopic_shapes()
    print("Generated figures 6--10")


if __name__ == "__main__":
    main()


==> verification_checks.py <==
#!/usr/bin/env python3
"""Independent algebraic and numerical checks for the repaired manuscript.

The script uses only the Python standard library.  It verifies the horizon
identities, the exact Clausius factorization, the zero-temperature degenerate
branch, the dimensionless horizon roots and phase curves, the microscopic
response identities, the information-criterion arithmetic, and the reported
acceleration parameters.  It does not reproduce the external CC/Pantheon+
likelihood.
"""

from __future__ import annotations

import csv
import math
from pathlib import Path


HERE = Path(__file__).resolve().parent


def close(a: float, b: float, *, rtol: float = 2.0e-11, atol: float = 2.0e-11) -> None:
    if not math.isclose(a, b, rel_tol=rtol, abs_tol=atol):
        raise AssertionError(f"{a:.16g} != {b:.16g}")


def bisect(func, lo: float, hi: float, iterations: int = 160) -> float:
    flo = func(lo)
    fhi = func(hi)
    if flo * fhi > 0.0:
        raise ValueError("Root is not bracketed")
    for _ in range(iterations):
        mid = 0.5 * (lo + hi)
        fmid = func(mid)
        if flo * fmid <= 0.0:
            hi, fhi = mid, fmid
        else:
            lo, flo = mid, fmid
    return 0.5 * (lo + hi)


def extrinsic_curvature_checks() -> None:
    mu = 0.37
    hubble = 0.12
    g_rate = 0.031
    rainbow_lapse = 1.4
    chi = (1.0 - mu) / (1.0 + mu)

    close(1.0 / chi, (1.0 + mu) / (1.0 - mu))
    direct_spatial_rate = hubble * chi - g_rate
    direct_extrinsic = -rainbow_lapse * direct_spatial_rate / chi
    close(
        direct_extrinsic,
        -rainbow_lapse
        * (hubble - g_rate * (1.0 + mu) / (1.0 - mu)),
    )

    consistent_spatial_rate = (hubble - g_rate) * chi
    consistent_extrinsic = -rainbow_lapse * consistent_spatial_rate / chi
    effective_hubble = rainbow_lapse * (hubble - g_rate)
    close(consistent_extrinsic, -effective_hubble)


def horizon_checks() -> None:
    m = 0.1
    hubble = 0.5
    hprime = -0.07
    rho_plus_p = 0.03

    def horizon_function(radius: float) -> float:
        return 1.0 - 2.0 * m / radius - hubble * hubble * radius * radius

    black_hole = bisect(horizon_function, 2.0 * m * (1.0 + 1.0e-10), 3.0 * m)
    cosmological = bisect(horizon_function, 3.0 * m, 1.0 / hubble)

    for radius in (black_hole, cosmological):
        chi = math.sqrt(1.0 - 2.0 * m / radius)
        close(chi, hubble * radius)

        denominator = 3.0 * m - radius
        radius_prime = hubble * hprime * radius**4 / denominator
        kappa_direct = denominator / radius**2 - hprime * radius / (2.0 * chi)
        kappa_horizon = (denominator / radius**2) * (
            1.0 - radius_prime / (2.0 * hubble * radius * chi)
        )
        close(kappa_direct, kappa_horizon)

        heat_rate = (
            2.0
            * math.pi
            * radius**2
            * rho_plus_p
            * (radius_prime - 2.0 * hubble * radius * chi)
        )
        entropy_rate_times_temperature = kappa_direct * radius * radius_prime
        direct_residual = heat_rate - entropy_rate_times_temperature

        factored_residual = (
            hubble
            * radius**4
            / (2.0 * chi * denominator)
            * (hprime + 4.0 * math.pi * chi * rho_plus_p)
            * (hprime * radius**2 - 2.0 * hubble * denominator)
        )
        close(direct_residual, factored_residual)

        degenerate_hprime = 2.0 * hubble * denominator / radius**2
        degenerate_radius_prime = (
            hubble * degenerate_hprime * radius**4 / denominator
        )
        degenerate_kappa = (
            denominator / radius**2
            - degenerate_hprime * radius / (2.0 * chi)
        )
        close(degenerate_kappa, 0.0)
        close(
            degenerate_radius_prime - 2.0 * hubble * radius * chi,
            0.0,
        )


def dimensionless_graphics_checks() -> None:
    for nu in (0.03, 0.2, 0.65, 0.95, 1.0):
        u = nu / (3.0 * math.sqrt(3.0))
        theta = math.asin(nu) / 3.0
        black_hole = 2.0 * math.sin(theta) / (math.sqrt(3.0) * u)
        cosmological = 2.0 * math.sin(theta + 2.0 * math.pi / 3.0) / (
            math.sqrt(3.0) * u
        )

        for radius in (black_hole, cosmological):
            close(u * u * radius**3 - radius + 2.0, 0.0, atol=2.0e-9)
            eta_degenerate = 2.0 * (radius - 3.0) / (u * radius**2)
            dimensionless_kappa = (
                (3.0 - radius) / radius**2 + 0.5 * eta_degenerate * u
            )
            close(dimensionless_kappa, 0.0)

        if nu < 1.0:
            if not (2.0 < black_hole < 3.0 < cosmological):
                raise AssertionError("Incorrect positive-horizon branch ordering")
        else:
            close(black_hole, 3.0)
            close(cosmological, 3.0)

    for mu in (1.0e-3, 0.1, 0.5, 0.9):
        normalized_source = mu / (1.0 - mu) ** 2
        reconstructed_source = normalized_source * 4.0 * 1.7 * 0.04 / 2.3
        close(
            reconstructed_source,
            4.0 * 1.7 * 0.04 * mu / (2.3 * (1.0 - mu) ** 2),
        )


def load_fits() -> dict[str, dict[str, float]]:
    rows: dict[str, dict[str, float]] = {}
    with (HERE / "observational_fit_summary.csv").open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            rows[row["fit"]] = {
                key: float(value) for key, value in row.items() if key != "fit"
            }
    return rows


def information_criterion_checks(fits: dict[str, dict[str, float]]) -> None:
    cc_lcdm = fits["CC only LCDM"]["chi2"]
    cc_rainbow = fits["CC only rainbow"]["chi2"]
    cc_delta_chi2 = cc_rainbow - cc_lcdm
    close(cc_delta_chi2 + 2.0, 1.998760788531948, rtol=1.0e-10)
    close(cc_delta_chi2 + math.log(32.0), 3.464496691331674, rtol=1.0e-10)

    joint_lcdm = fits["CC+Pantheon+ + Planck Omega_m prior LCDM"]["chi2"]
    joint_rainbow = fits["CC+Pantheon+ + Planck Omega_m prior rainbow"]["chi2"]
    joint_delta_chi2 = joint_rainbow - joint_lcdm
    close(joint_delta_chi2 + 2.0, 1.795588742099686, rtol=1.0e-10)
    close(joint_delta_chi2 + math.log(1612.0), 7.180819665166227, rtol=1.0e-10)


def acceleration_checks(fits: dict[str, dict[str, float]]) -> None:
    fit = fits["CC+Pantheon+ + Planck Omega_m prior rainbow"]
    omega_m = fit["Omega_m"]
    epsilon = fit["epsilon"]

    def q_lcdm(redshift: float) -> float:
        matter = omega_m * (1.0 + redshift) ** 3
        expansion_sq = matter + 1.0 - omega_m
        return -1.0 + 1.5 * matter / expansion_sq

    def q_rainbow(redshift: float) -> float:
        return q_lcdm(redshift) + (1.0 + redshift) * epsilon / (
            1.0 + epsilon * redshift
        )

    close(q_rainbow(0.0), -0.515918886982922, rtol=1.0e-10)
    transition = bisect(q_rainbow, 0.0, 2.0)
    close(transition, 0.6035843936065908, rtol=1.0e-10)


def response_checks(fits: dict[str, dict[str, float]]) -> None:
    fit = fits["CC+Pantheon+ + Planck Omega_m prior rainbow"]
    epsilon = fit["epsilon"]
    z_max = 2.26

    close(100.0 * epsilon * z_max, 2.3932696028451885, rtol=1.0e-10)
    close(100.0 * (epsilon - 0.0231) * z_max, -2.8273303971548107)
    close(100.0 * (epsilon + 0.0234) * z_max, 7.681669602845188)
    close(100.0 * (-0.0355) * z_max, -8.023)
    close(100.0 * 0.0585 * z_max, 13.221)

    for n in (1, 2, 3):
        def normalized_shape(redshift: float) -> float:
            return ((1.0 + redshift) ** n - 1.0) / n

        close(normalized_shape(0.0), 0.0)
        step = 1.0e-6
        numerical_slope = (normalized_shape(step) - normalized_shape(-step)) / (
            2.0 * step
        )
        close(numerical_slope, 1.0, rtol=2.0e-10)

    alpha_n = 0.4
    beta_n = -0.07
    n = 2
    y0 = 0.015
    epsilon_map = n * (alpha_n + n * beta_n) * y0**n
    close(epsilon_map, 0.000117)

    for figure_number in range(6, 11):
        matches = list(HERE.glob(f"figure{figure_number}_*.png"))
        if len(matches) != 1 or matches[0].stat().st_size < 50_000:
            raise AssertionError(f"Figure {figure_number} is missing or incomplete")


def main() -> None:
    extrinsic_curvature_checks()
    horizon_checks()
    dimensionless_graphics_checks()
    fits = load_fits()
    information_criterion_checks(fits)
    acceleration_checks(fits)
    response_checks(fits)
    print(
        "PASS: extrinsic-curvature, horizon, Clausius, phase-curve, "
        "microscopic-response, information-criterion, and acceleration checks"
    )


if __name__ == "__main__":
    main()

